Zero-Shot Conditioning of Score-Based Diffusion Models by Neuro-Symbolic Constraints

Score-based diffusion models have emerged as effective approaches for both conditional and unconditional generation. Still conditional generation is based on either a specific training of a conditional model or classifier guidance, which requires training a noise-dependent classifier, even when a classifier for uncorrupted data is given. We propose a method that, given a pre-trained unconditional score-based generative model, samples from the conditional distribution under arbitrary logical constraints, without requiring additional training. Differently from other zero-shot techniques, that rather aim at generating valid conditional samples, our method is designed for approximating the true conditional distribution. Firstly, we show how to manipulate the learned score in order to sample from an un-normalized distribution conditional on a user-defined constraint. Then, we define a flexible and numerically stable neuro-symbolic framework for encoding soft logical constraints. Combining these two ingredients we obtain a general, but approximate, conditional sampling algorithm. We further developed effective heuristics aimed at improving the approximation. Finally, we show the effectiveness of our approach in approximating conditional distributions for various types of constraints and data: tabular data, images and time series.

==> experiments/wine_dsm_comparison/wine_dsm/config.py <==
import os

from src.constants import MODELS_FOLDER
from src.constrained_generation_config import ConstrainedGenerationConfig
from src.constraints.constraint import Constraint
from src.constraints.gradient_mixer import (linear_interpolation,
                                            noise_weighting, snr)
from src.constraints.real_logic import Product as Logic
from src.models.score_based.sdes.sampler import EulerMethod
from src.util import find, names_index_map

model_path = find(str(MODELS_FOLDER), pattern="*white_wine_10000")

i = names_index_map("data/wine_quality_white.csv")

alcohol = i["alcohol"]
fixed_acidity = i["fixed acidity"]
residual_sugar = i["residual sugar"]
citric_acid = i["citric acid"]


GRAD = 30.0
SCORE_APPROXIMATOR = snr
SEED = 1234

universal_guidance = dict(
    forward_guidance=False, backward_guidance_steps=0, per_step_self_recurrence_steps=0
)

predicate = lambda x: Logic.and_(
    Logic.or_(
        Logic.in_(x[:, fixed_acidity], 5.0, 6.0, grad=GRAD),
        Logic.in_(x[:, fixed_acidity], 8.0, 9.0, grad=GRAD),
    ),
    Logic.greater(x[:, alcohol], x2=11.0, grad=GRAD),
    Logic.or_(
        Logic.greater(x[:, residual_sugar], 5.0, grad=GRAD),
        Logic.greater(x[:, citric_acid], 0.5, grad=GRAD),
    ),
)


constraint = Constraint(
    f=lambda x: predicate(x), strength=1.0, gradient_mixer=SCORE_APPROXIMATOR, **universal_guidance
)

generation_options = dict(
    sde_solver=EulerMethod(),
    n_samples=5000,
    steps=1000,
    corrector_steps=2,
    final_corrector_steps=0,
)

name = "white_wine_dsm"
if universal_guidance["forward_guidance"]:
    name = name + f"_bw{universal_guidance['backward_guidance_steps']}_rs{universal_guidance['per_step_self_recurrence_steps']}"

CONFIG = ConstrainedGenerationConfig(
    name=name,
    constraint=constraint,
    model_path=model_path,
    generation_options=generation_options,
    seed=SEED,
)


==> experiments/wine_dsm_comparison/wine_dsm_fw/config.py <==
import os

from src.constants import MODELS_FOLDER
from src.constrained_generation_config import ConstrainedGenerationConfig
from src.constraints.constraint import Constraint
from src.constraints.gradient_mixer import (linear_interpolation,
                                            noise_weighting, snr)
from src.constraints.real_logic import Product as Logic
from src.models.score_based.sdes.sampler import EulerMethod
from src.util import find, names_index_map

model_path = find(str(MODELS_FOLDER), pattern="*white_wine_10000")

i = names_index_map("data/wine_quality_white.csv")

alcohol = i["alcohol"]
fixed_acidity = i["fixed acidity"]
residual_sugar = i["residual sugar"]
citric_acid = i["citric acid"]


GRAD = 30.0
SCORE_APPROXIMATOR = snr
SEED = 1234

universal_guidance = dict(
    forward_guidance=True, backward_guidance_steps=0, per_step_self_recurrence_steps=0
)

predicate = lambda x: Logic.and_(
    Logic.or_(
        Logic.in_(x[:, fixed_acidity], 5.0, 6.0, grad=GRAD),
        Logic.in_(x[:, fixed_acidity], 8.0, 9.0, grad=GRAD),
    ),
    Logic.greater(x[:, alcohol], x2=11.0, grad=GRAD),
    Logic.or_(
        Logic.greater(x[:, residual_sugar], 5.0, grad=GRAD),
        Logic.greater(x[:, citric_acid], 0.5, grad=GRAD),
    ),
)


constraint = Constraint(
    f=lambda x: predicate(x), strength=1.0, gradient_mixer=SCORE_APPROXIMATOR, **universal_guidance
)

generation_options = dict(
    sde_solver=EulerMethod(),
    n_samples=5000,
    steps=1000,
    corrector_steps=2,
    final_corrector_steps=0,
)

name = "white_wine_dsm"
if universal_guidance["forward_guidance"]:
    name = name + f"_bw{universal_guidance['backward_guidance_steps']}_rs{universal_guidance['per_step_self_recurrence_steps']}"

CONFIG = ConstrainedGenerationConfig(
    name=name,
    constraint=constraint,
    model_path=model_path,
    generation_options=generation_options,
    seed=SEED,
)


==> experiments/wine_dsm_comparison/wine_dsm_fw_bw/config.py <==
import os

from src.constants import MODELS_FOLDER
from src.constrained_generation_config import ConstrainedGenerationConfig
from src.constraints.constraint import Constraint
from src.constraints.gradient_mixer import (linear_interpolation,
                                            noise_weighting, snr)
from src.constraints.real_logic import Product as Logic
from src.models.score_based.sdes.sampler import EulerMethod
from src.util import find, names_index_map

model_path = find(str(MODELS_FOLDER), pattern="*white_wine_10000")

i = names_index_map("data/wine_quality_white.csv")

alcohol = i["alcohol"]
fixed_acidity = i["fixed acidity"]
residual_sugar = i["residual sugar"]
citric_acid = i["citric acid"]


GRAD = 30.0
SCORE_APPROXIMATOR = snr
SEED = 1234

universal_guidance = dict(
    forward_guidance=True, backward_guidance_steps=20, per_step_self_recurrence_steps=0
)

predicate = lambda x: Logic.and_(
    Logic.or_(
        Logic.in_(x[:, fixed_acidity], 5.0, 6.0, grad=GRAD),
        Logic.in_(x[:, fixed_acidity], 8.0, 9.0, grad=GRAD),
    ),
    Logic.greater(x[:, alcohol], x2=11.0, grad=GRAD),
    Logic.or_(
        Logic.greater(x[:, residual_sugar], 5.0, grad=GRAD),
        Logic.greater(x[:, citric_acid], 0.5, grad=GRAD),
    ),
)


constraint = Constraint(
    f=lambda x: predicate(x), strength=1.0, gradient_mixer=SCORE_APPROXIMATOR, **universal_guidance
)

generation_options = dict(
    sde_solver=EulerMethod(),
    n_samples=5000,
    steps=1000,
    corrector_steps=2,
    final_corrector_steps=0,
)

name = "white_wine_dsm"
if universal_guidance["forward_guidance"]:
    name = name + f"_bw{universal_guidance['backward_guidance_steps']}_rs{universal_guidance['per_step_self_recurrence_steps']}"

CONFIG = ConstrainedGenerationConfig(
    name=name,
    constraint=constraint,
    model_path=model_path,
    generation_options=generation_options,
    seed=SEED,
)


==> experiments/wine_dsm_comparison/wine_dsm_fw_bw_sr/config.py <==
import os

from src.constants import MODELS_FOLDER
from src.constrained_generation_config import ConstrainedGenerationConfig
from src.constraints.constraint import Constraint
from src.constraints.gradient_mixer import (linear_interpolation,
                                            noise_weighting, snr)
from src.constraints.real_logic import Product as Logic
from src.models.score_based.sdes.sampler import EulerMethod
from src.util import find, names_index_map

model_path = find(str(MODELS_FOLDER), pattern="*white_wine_10000")

i = names_index_map("data/wine_quality_white.csv")

alcohol = i["alcohol"]
fixed_acidity = i["fixed acidity"]
residual_sugar = i["residual sugar"]
citric_acid = i["citric acid"]


GRAD = 30.0
SCORE_APPROXIMATOR = snr
SEED = 1234

universal_guidance = dict(
    forward_guidance=True, backward_guidance_steps=20, per_step_self_recurrence_steps=2
)

predicate = lambda x: Logic.and_(
    Logic.or_(
        Logic.in_(x[:, fixed_acidity], 5.0, 6.0, grad=GRAD),
        Logic.in_(x[:, fixed_acidity], 8.0, 9.0, grad=GRAD),
    ),
    Logic.greater(x[:, alcohol], x2=11.0, grad=GRAD),
    Logic.or_(
        Logic.greater(x[:, residual_sugar], 5.0, grad=GRAD),
        Logic.greater(x[:, citric_acid], 0.5, grad=GRAD),
    ),
)


constraint = Constraint(
    f=lambda x: predicate(x), strength=1.0, gradient_mixer=SCORE_APPROXIMATOR, **universal_guidance
)

generation_options = dict(
    sde_solver=EulerMethod(),
    n_samples=5000,
    steps=1000,
    corrector_steps=2,
    final_corrector_steps=0,
)

name = "white_wine_dsm"
if universal_guidance["forward_guidance"]:
    name = name + f"_bw{universal_guidance['backward_guidance_steps']}_rs{universal_guidance['per_step_self_recurrence_steps']}"

CONFIG = ConstrainedGenerationConfig(
    name=name,
    constraint=constraint,
    model_path=model_path,
    generation_options=generation_options,
    seed=SEED,
)

